Depth-Linked Residual Tokens for Multimodal Retrieval and Generation

Iterative architectures such as looped language models improve parameter efficiency and reasoning capacity of transformers, yet their sequential backbone iterations introduce substantial computational latency. Conversely, parallelizable learnable special tokens (such as the register tokens in Vision Transformer) enable efficient single-pass inference, but often suffer from the absence of sequential refinement and exhibit redundant representations across tokens. To address these challenges, we introduce Depth-Linked Residual Tokens (DepThink), an efficient framework designed for multimodal retrieval and generation. Operating within a single pre-filling forward pass, DepThink appends a sequence of K learnable residual tokens whose hidden states are coupled through a lightweight, learnable residual recurrence. This mechanism enables each residual token to progressively capture complementary information missed by preceding tokens. Theoretically, we prove that DepThink provides strictly expanded geometric directional reachability over standard learnable tokens and guarantees a provable one-step descent advantage. We evaluate DepThink across multimodal retrieval and generation tasks. DepThink consistently outperforms learnable-token baselines and matches or exceeds looped architectures across dense (2B, 8B) and sparse mixture-of-experts (30B-A3B) backbones under both LoRA and full-parameter fine-tuning, while accelerating training by up to 11.9 and inference by 4.3 over looped architectures.

==> assets/nice_plot.py <==
from matplotlib import pyplot as plt
import torch

# Some sample data
x = torch.linspace(0.0, 5.0, 1025)
y1 = torch.cos(2 * torch.pi * x) * torch.exp(-0.75 * x)
y2 = torch.sin(2 * torch.pi * x) * torch.exp(-0.1 * x)

# Find in your LaTeX document using \the\textwidth
# Divide by the number of plots you would like to show in the same line
TEXT_WIDTH = 472

# Find in your LaTeX document using \expandafter\string\the\font
# or one point smaller
FONT_SIZE = 9

# Color palette should be color-blind friendly, or even better, render a
# nice figure even when printed in black and white
# https://sashamaps.net/docs/resources/20-colors/

# Find the Meta color palette at: https://www.facebook.com/brand/meta/color/
# Try to use Meta blue "#0064E0" as your primary choice,
# then pick distinct colors from the palette
COLORS = ["#0064E0", "#E29400"]

# Enable TeX support
# TODO: cluster
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rc('font', size=FONT_SIZE)

# Uncomment the following line to use Times New Roman for venues such as ICLR
# `preamble` also helpful to load additional LaTeX packages
# plt.rc('text.latex', preamble=r'\usepackage{times}')

# inches = points / 72
plt.figure(figsize=(TEXT_WIDTH / 72. * 0.48, 2.5))

# You possibly do not need a plot title if your caption is good enough
# plt.title("Plot title")

plt.xlabel(r'This is my $x$-axis')
plt.ylabel(r'This is my $y$-axis')
plt.plot(x, y2, lw=1.5, color=COLORS[1], ls="--",
         label=r'$\sin(2 \pi x) e^{-\frac{1}{10} x}$')
plt.plot(x, y1, lw=1.5, color=COLORS[0],
         label=r'$\cos(2 \pi x) e^{-\frac{3}{4} x}$')

plt.grid(linestyle='dotted')
plt.legend() # play with ncol
plt.tight_layout()

# Save in pdf, and specify high dpi for rasterized components (such as images)
# squeeze out every inch of your plot with bbox_inches and pad_inches
plt.savefig("plot_demo.pdf", dpi=400, bbox_inches='tight', pad_inches=0)

# Add your Figure to LaTeX. Use the `subcaption` package for multiple plots
# \begin{figure}[] % try first not to force any particular figure alignment
#   \centering
#   \includegraphics[width=\textwidth]{plot.pdf}
#   \caption{Use generous captions to self-explain the figure.}
#   \label{fig:plot}
# \end{figure}

